Formal Verification of Legal Contracts: A Translation-based Approach (Extended Version)

Stipula is a domain-specific programming language designed to model legal contracts with enforceable properties, especially those involving asset transfers and obligations. This paper presents a methodology to formally verify the correctness of Stipula contracts through translation into Java code annotated with Java Modeling Language specifications. As a verification backend, the deductive verification tool KeY is used. Both, the translation and the verification of partial and total correctness for a large subset of Stipula contracts, those with disjoint cycles, is fully automatic. Our work demonstrates that a general-purpose deductive verification tool can be used successfully in a translation approach.

==> Savings.java <==
public final class Savings {
    public static int[] time1;
    public static int counter;
    public static int now;
    public static int UserBalance;
    public static int[] x;
    public static int balance;
    public static int goal;
    public static int t_unlock;

    /*@ public normal_behavior
      @ requires    (x>==0) ;
      @ ensures     balance == \old(balance) + x && UserBalance == \old(UserBalance) - x ;
      @ assignable     balance, UserBalance;
      @*/
    public final static void deposit(int x) {
        balance = balance + x;
        UserBalance = UserBalance - x;
    }

    /*@ public normal_behavior
      @ requires    (balance>=goal) ;
      @ ensures    ;
      @ assignable    ;
      @*/
    public final static void request_withdraw() {
    }

    /*@ public normal_behavior
      @ requires    balance > 0 ;
      @ ensures     UserBalance == \old(UserBalance) + \old(balance) && balance == 0 ;
      @ assignable     UserBalance, balance;
      @*/

    public final static void event1() {
        UserBalance = UserBalance + balance;
        balance = balance - balance;
    }

    /*@ public normal_behavior
      @ requires   (\forall int k; 0 <= k && k < counter; x[k]>==0 ) && balance>=goal  && counter > 0 && x.length == counter && balance== 0 && UserBalance== 0;
      @ ensures    balance == \old(balance) + (\sum int k; 0 <= k && k < counter; x[k]) && UserBalance == \old(UserBalance) - (\sum int k; 0 <= k && k < counter; x[k]) ;
      @*/
    public final static void seq1() {

        int i = 0;

        /*@ loop_invariant   0 <= i && i <= counter && balance == \old(balance) + (\sum int k; 0 <= k && k < i; x[i]) && UserBalance == \old(UserBalance) - (\sum int k; 0 <= k && k < i; x[i]) ;
          @ assignable       i, balance , UserBalance ;
          @ decreases        counter - i;    
          @*/
        while(i < counter){

            deposit(x[i]);

            i++;

        }

        request_withdraw();

    }


    /*@ public normal_behavior
      @ requires   (\forall int k; 0 <= k && k < counter; ((k == 0) ? x[k]>=0  : x[k]>==0 )) && now == 0 && (\forall int k; 0 <= k && k < counter; time1[k] > 0) && balance > 0  && balance>=goal  && counter > 0 && x.length == counter && time1.length == counter && UserBalance== 0;
      @ ensures    now == t_unlock && UserBalance == \old(UserBalance) - (\sum int k; 0 <= k && k < counter; x[k]) + \old(balance) && balance  == 0;
      @*/
    public final static void seq2() {

        int i = 0;

        /*@ loop_invariant   0 <= i && i <= counter && UserBalance == \old(UserBalance) - (\sum int k; 0 <= k && k < i; x[i]) + \old(balance) && balance  ==((i==0) ? balance  : 0);
          @ assignable       i, UserBalance , balance  ;
          @ decreases        counter - i;    
          @*/
        while(i < counter){

            deposit(x[i]);

            now = time1[i];

            if(now == t_unlock){

                event1();

                return;

            }

        else{

            i++;

        }

            request_withdraw();

        }

    }

}

